M Dwarf Metallicities and Giant Planet Occurrence: Ironing Out Uncertainties and Systematics

Comparisons between the planet populations around solar-type stars and those orbiting M dwarfs shed light on the possible dependence of planet formation and evolution on stellar mass. However, such analyses must control for other factors, i.e. metallicity, a stellar parameter which strongly influences the occurrence of gas giant planets. We obtained infrared spectra of 121 M dwarfs stars monitored by the California Planet Search (CPS) and determined metallicities with an accuracy of 0.08 dex. The mean and standard deviation of the sample is -0.05 and 0.20 dex, respectively. We parameterized the metallicity dependence of the occurrence of giant planets on orbits with period less than 2 yr around solar-type stars and applied this to our M dwarf sample to estimate the expected number of giant planets. The number of detected planets (3) is lower than the predicted number (6.4) but the difference is not very significant (12% probability of finding as many or fewer planets). The three M dwarf planet hosts are not especially metal rich and the most likely value of the power-law index relating planet occurrence to metallicity is 1.06 dex per dex for M dwarfs compared to 1.80 for solar-type stars; this difference, however, is comparable to uncertainties. Giant planet occurrence around both types of stars allows, but does not necessarily require, mass dependence of $\sim 1$ dex per dex. The actual planet-mass-metallicity relation may be complex and elucidating it will require larger surveys like those to be conducted by ground-based infrared spectrographs and the Gaia space astrometry mission.

==> anc/table1_mrt.txt <==
Title: M Dwarf Metallicities and Giant Planet Occurrence: 
       Ironing Out Uncertainties and Systematics  
Authors: Gaidos E., Mann A.W. 
Table: Parameters of Nearby M Dwarfs from the California Planet Search
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label    Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---        Star     Star name
  16- 21 I6     ---        HIP      Hipparcos catalog number
  23- 27 F5.2   [-]        [Fe/H]   Metallicity 
  29- 32 F4.2   ---      e_[Fe/H]   Error in [Fe/H]
  34- 37 I4     K          Teff     Effective temperature
  39- 41 I3     K        e_Teff     Error in Teff
      43 A1     ---      l_Rad      Upper limit flag on Rad
  44- 47 F4.2   solRad     Rad      Radius
  49- 52 F4.2   solRad   e_Rad      Error in Rad; 0 for upper limits
      54 A1     ---      l_Lum      Upper limit flag on Lum
  55- 60 F6.4   solLum     Lum      Luminosity
  62- 67 F6.4   solLum   e_Lum      Error in Lum; 0 for upper limits
      69 A1     ---      l_Mass     Upper limit flag on Mass
  70- 73 F4.2   solMass    Mass     Mass
  75- 78 F4.2   solMass  e_Mass     Error in Mass; 0 for upper limits
  80- 86 A7     ---      r_Teff     Source of Teff
--------------------------------------------------------------------------------
GJ 2              428 -0.01 0.08 3781  73  0.52 0.04  0.0482 0.0091  0.56 0.07  K-band
HD 225213         439 -0.39 0.08 3400  73  0.32 0.06  0.0131 0.0051  0.31 0.07  K-band
LHS 1053         1368  0.07 0.08 4335  73  0.67 0.04  0.1462 0.0191  0.69 0.07  K-band
GX And           1475 -0.26 0.08 3693  91  0.49 0.05  0.0382 0.0099  0.52 0.07 Visible
GQ And              0 -0.20 0.08 3254  70  0.20 0.07  0.0041 0.0039  0.16 0.09 Visible
BPM 46239        1734  0.27 0.08 3694  82  0.49 0.05  0.0384 0.0090  0.52 0.07 Visible
LHS 119             0 -0.11 0.08 3522  73  0.40 0.05  0.0223 0.0062  0.41 0.07  K-band
LHS 1122         3143  0.01 0.09 3596  73  0.44 0.05  0.0287 0.0069  0.46 0.06  K-band
BD+61 195        4872  0.15 0.08 3834  73  0.54 0.04  0.0549 0.0099  0.58 0.07  K-band
YZ Cet           5643 -0.26 0.08 3124  60 <0.19 0.00 <0.0033 0.0000 <0.14 0.00 Visible
LHS 1290         8051 -0.13 0.09 3426  73  0.34 0.05  0.0149 0.0053  0.33 0.07  K-band
TZ Ari              0 -0.10 0.08 3276  73  0.22 0.07  0.0054 0.0042  0.18 0.09  K-band
G 244-47            0  0.18 0.08 3537  73  0.41 0.05  0.0235 0.0063  0.42 0.07  K-band
LHS 14          10279 -0.36 0.08 3783  94  0.52 0.05  0.0485 0.0117  0.56 0.07 Visible
G 173-53        11048  0.14 0.08 4058  73  0.61 0.04  0.0888 0.0135  0.65 0.07  K-band
BX Cet              0 -0.11 0.08 3393  64  0.31 0.05  0.0127 0.0045  0.30 0.07 Visible
VX Ari          12781 -0.10 0.08 3485  81  0.38 0.06  0.0193 0.0064  0.38 0.07 Visible
LHS 5087        18280  0.21 0.09 4232  73  0.65 0.04  0.1227 0.0169  0.68 0.07  K-band
HD 28343        20917  0.25 0.08 4114  73  0.62 0.04  0.0989 0.0145  0.66 0.07  K-band
HD 232979       21553 -0.09 0.08 3926  96  0.57 0.05  0.0675 0.0145  0.61 0.07 Visible
LP 715-52       21556 -0.04 0.08 3743  88  0.51 0.05  0.0438 0.0103  0.54 0.07 Visible
LHS 196         21932  0.14 0.08 3721  82  0.50 0.05  0.0413 0.0094  0.53 0.07 Visible
G 83-37         22627  0.20 0.09 3466  67  0.36 0.05  0.0179 0.0052  0.37 0.06 Visible
LHS 1712        22762 -0.24 0.09 3653  81  0.47 0.05  0.0341 0.0084  0.49 0.07 Visible
LHS 1731        23512 -0.12 0.08 3421  70  0.33 0.05  0.0145 0.0051  0.33 0.07 Visible
G 85-52         24284 -0.09 0.09 3652  79  0.47 0.05  0.0341 0.0082  0.49 0.07 Visible
HD 36395        25878  0.43 0.08 3895  84  0.56 0.04  0.0631 0.0124  0.60 0.07 Visible
G 97-54             0  0.02 0.08 3418  63  0.33 0.05  0.0144 0.0045  0.32 0.06 Visible
V2689 Ori       26335  0.05 0.08 3895  98  0.56 0.05  0.0632 0.0142  0.60 0.07 Visible
HD 233153       26801  0.11 0.08 3768  96  0.52 0.05  0.0466 0.0116  0.55 0.07 Visible
V1352 Ori       26857 -0.21 0.08 3321  72  0.26 0.06  0.0080 0.0045  0.23 0.08 Visible
LHS 1805            0  0.03 0.08 3323  73  0.26 0.06  0.0082 0.0045  0.23 0.08  K-band
LP 838-16       29052 -0.15 0.08 3404  66  0.32 0.05  0.0134 0.0047  0.31 0.07 Visible
HD 42581        29295  0.12 0.10 3796  97  0.53 0.05  0.0500 0.0122  0.56 0.07 Visible
LHS 1858        31635 -0.34 0.09 3786  74  0.52 0.04  0.0489 0.0094  0.56 0.07 Visible
HD 50281B           0 -0.04 0.08 3663  81  0.47 0.05  0.0352 0.0085  0.50 0.07 Visible
LHS 1879        33226  0.00 0.08 3401  73  0.32 0.06  0.0132 0.0051  0.31 0.07  K-band
BD+05 1668      36208 -0.11 0.08 3467  62  0.36 0.05  0.0179 0.0049  0.37 0.06 Visible
LHS 1920        36338 -0.01 0.08 3517  88  0.40 0.06  0.0218 0.0073  0.41 0.08 Visible
LHS 6128        36834 -0.37 0.08 3687  84  0.48 0.05  0.0376 0.0091  0.51 0.07 Visible
LHS 1935        37217 -0.18 0.09 3445  74  0.35 0.05  0.0163 0.0055  0.35 0.07 Visible
YZ CMi          37766  0.23 0.08 3280  73  0.22 0.06  0.0056 0.0042  0.19 0.08  K-band
G 113-20        40501 -0.10 0.08 3501  73  0.38 0.05  0.0205 0.0060  0.39 0.07  K-band
LHS 2018        41689 -0.30 0.08 3938  73  0.57 0.04  0.0693 0.0115  0.61 0.07  K-band
GJ 310          42220 -0.06 0.08 3856  66  0.55 0.04  0.0577 0.0093  0.59 0.07 Visible
rho Cnc B           0  0.21 0.08 3277  61  0.22 0.06  0.0055 0.0035  0.19 0.07 Visible
MCC 541         45343 -0.06 0.08 3990  88  0.59 0.04  0.0774 0.0147  0.63 0.07 Visible
HD 79211       120005 -0.06 0.08 3839  89  0.54 0.05  0.0555 0.0120  0.58 0.07 Visible
LHS 2149        46655 -0.10 0.08 3354  73  0.28 0.06  0.0101 0.0047  0.27 0.08  K-band
LHS 2155        46769 -0.20 0.08 3803  73  0.53 0.04  0.0509 0.0094  0.57 0.07  K-band
LHS 2157        47103 99.99 0.00 3548  79  0.41 0.05  0.0245 0.0070  0.43 0.07 Visible
LHS 2173        47513 -0.05 0.08 3587  73  0.43 0.05  0.0279 0.0068  0.45 0.06  K-band
LHS 2211        48714  0.11 0.08 3946  73  0.58 0.04  0.0705 0.0116  0.62 0.07  K-band
AN Sex          49986  0.11 0.08 3746  89  0.51 0.05  0.0442 0.0105  0.54 0.07 Visible
AD Leo              0  0.16 0.08 3477 112  0.37 0.08  0.0187 0.0087  0.38 0.10 Visible
LHS 2259        51007 -0.02 0.08 3800 102  0.53 0.05  0.0506 0.0130  0.57 0.07 Visible
LHS 2272        51317 -0.18 0.08 3525  73  0.40 0.05  0.0225 0.0062  0.41 0.07  K-band
36 UMa B            0 -0.08 0.08 4132 105  0.62 0.05  0.1022 0.0208  0.66 0.07 Visible
LHS 2279        51525  0.10 0.08 4243  73  0.65 0.04  0.1250 0.0171  0.68 0.07  K-band
EE Leo          53020  0.20 0.08 3400  63  0.32 0.05  0.0131 0.0044  0.31 0.06 Visible
CN Leo              0 99.99 0.00 2960  61 <0.19 0.00 <0.0033 0.0000 <0.14 0.00 Visible
HD 95735        54035 -0.30 0.08 3679 110  0.48 0.06  0.0369 0.0117  0.51 0.08 Visible
*VBS 18         54211 -0.32 0.08 3743  84  0.51 0.05  0.0438 0.0098  0.54 0.07 Visible
G 58-45         54459 -0.41 0.10 4777  74  0.79 0.06  0.2819 0.0314  0.77 0.11  K-band
SZ UMa          55360 -0.41 0.08 3807  73  0.53 0.04  0.0514 0.0095  0.57 0.07  K-band
LHS 2429        56528 99.99 0.00 3707  99  0.49 0.05  0.0398 0.0109  0.52 0.07 Visible
GJ 1148         57050 -0.04 0.08 3350  84  0.28 0.07  0.0098 0.0054  0.26 0.09 Visible
GJ 436          57087 -0.00 0.08 3606  72  0.44 0.05  0.0296 0.0070  0.47 0.06 Visible
FI Vir          57548 -0.02 0.08 3277  73  0.22 0.07  0.0054 0.0042  0.18 0.08  K-band
GJ 3708 A       59406 99.99 0.00 3500  83  0.38 0.06  0.0204 0.0068  0.39 0.07 Visible
GJ 3709 B           0 99.99 0.00 3357  68  0.29 0.06  0.0103 0.0045  0.27 0.07 Visible
LHS 45          60559 99.99 0.00 3427  64  0.34 0.05  0.0150 0.0047  0.33 0.06 Visible
G 14-6          62687  0.26 0.08 4003 105  0.59 0.05  0.0795 0.0176  0.63 0.07 Visible
BD+13 2618      63510  0.25 0.08 3600  73  0.44 0.05  0.0290 0.0070  0.46 0.06  K-band
LHS 352           323 -0.08 0.08 3798  81  0.53 0.04  0.0504 0.0104  0.56 0.07 Visible
HD 119850       67155 -0.18 0.09 3792  92  0.52 0.05  0.0495 0.0115  0.56 0.07 Visible
LHS 2794         1628 99.99 0.00 3538  71  0.41 0.05  0.0236 0.0062  0.42 0.06 Visible
HD 122303        2933 99.99 0.00 3799 102  0.53 0.05  0.0504 0.0129  0.56 0.07 Visible
GJ 553.1         5439 99.99 0.00 3424  94  0.34 0.07  0.0148 0.0068  0.33 0.09 Visible
HN Lib           5717 99.99 0.00 3319  70  0.26 0.06  0.0079 0.0043  0.23 0.08 Visible
CE Boo           7408 -0.08 0.09 3533  73  0.40 0.05  0.0232 0.0063  0.42 0.07  K-band
HO Lib          74995 -0.10 0.08 3357  73  0.29 0.06  0.0103 0.0047  0.27 0.08  K-band
HD 147379       14219  0.19 0.08 4156  73  0.63 0.04  0.1069 0.0153  0.66 0.07  K-band
EW Dra          14226  0.10 0.08 3516  73  0.39 0.05  0.0218 0.0061  0.40 0.07  K-band
GJ 623          14810 -0.44 0.08 3407  73  0.32 0.06  0.0136 0.0051  0.32 0.07  K-band
G 202-48        14923 -0.36 0.08 3494  73  0.38 0.05  0.0200 0.0059  0.39 0.07  K-band
V2306 Oph       15288 -0.02 0.08 3442  71  0.35 0.05  0.0161 0.0053  0.35 0.07 Visible
HD 151288       82003  0.06 0.08 4337  73  0.67 0.04  0.1465 0.0191  0.69 0.07  K-band
GJ 649          17507  0.00 0.08 3733 102  0.50 0.05  0.0427 0.0117  0.54 0.07 Visible
LHS 5324        18226 -0.00 0.08 3421  73  0.33 0.05  0.0146 0.0053  0.33 0.07  K-band
LTT 15087       18563  0.03 0.08 3340  73  0.27 0.06  0.0092 0.0046  0.25 0.08  K-band
GJ 667 C        84709 -0.30 0.08 3472  73  0.37 0.05  0.0183 0.0057  0.37 0.07  K-band
LHS 3281        19254 -0.15 0.08 3406  73  0.32 0.06  0.0135 0.0051  0.31 0.07  K-band
LHS 447         85295  0.11 0.08 4220  73  0.64 0.04  0.1199 0.0166  0.68 0.07  K-band
GJ 687          20626 -0.10 0.08 3578  83  0.43 0.05  0.0270 0.0076  0.45 0.07 Visible
GJ 686          20751 -0.25 0.08 3724  73  0.50 0.04  0.0416 0.0084  0.53 0.06  K-band
LHS 3321        21240  0.00 0.08 3512  73  0.39 0.05  0.0214 0.0061  0.40 0.07  K-band
LTT 7072        21425  0.12 0.08 3664  95  0.47 0.05  0.0352 0.0099  0.50 0.07 Visible
Barnard's star      0 -0.32 0.08 3247  61  0.19 0.06  0.0038 0.0034  0.15 0.08 Visible
HD 165222       23038 -0.24 0.08 3710 101  0.49 0.05  0.0401 0.0112  0.52 0.07 Visible
LHS 462             0 -0.17 0.09 3445  73  0.35 0.05  0.0163 0.0055  0.35 0.07  K-band
G 205-28            0  0.05 0.08 3421  73  0.33 0.05  0.0146 0.0053  0.33 0.07  K-band
GJ 4063             0  0.42 0.08 3320  73  0.26 0.06  0.0080 0.0045  0.23 0.08  K-band
G 206-40        26163 -0.16 0.08 3456  73  0.36 0.05  0.0171 0.0056  0.36 0.07  K-band
HD 173739       26232 -0.28 0.08 3518  79  0.40 0.05  0.0220 0.0066  0.41 0.07 Visible
HD 173740       26236 -0.30 0.08 3433  69  0.34 0.05  0.0154 0.0051  0.34 0.07 Visible
V1216 Sgr       26867 -0.12 0.08 3272  65  0.22 0.06  0.0052 0.0037  0.18 0.08 Visible
HD 349726       28337 -0.33 0.08 3484  73  0.37 0.05  0.0192 0.0058  0.38 0.07  K-band
Ross 731        28363 -0.35 0.08 3480  73  0.37 0.05  0.0189 0.0058  0.38 0.07  K-band
G 207-19            0 -0.06 0.09 3388  73  0.31 0.06  0.0123 0.0050  0.30 0.07  K-band
LDS 6334        29225  0.11 0.08 3680  70  0.48 0.04  0.0369 0.0076  0.51 0.06 Visible
GJ 1245 B           0 -0.01 0.09 3323  73  0.26 0.06  0.0081 0.0045  0.23 0.08  K-band
LHS 3558       101180 -0.09 0.12 3504  73  0.39 0.05  0.0208 0.0060  0.40 0.07  K-band
LHS 3577       102401 -0.15 0.08 3621  73  0.45 0.05  0.0310 0.0072  0.48 0.06  K-band
LHS 3595       103096 -0.01 0.08 3772 104  0.52 0.05  0.0471 0.0126  0.55 0.07 Visible
LHS 65         104432 -0.45 0.09 3561  80  0.42 0.05  0.0256 0.0072  0.44 0.07 Visible
LHS 3745       108782  0.03 0.08 3898  73  0.56 0.04  0.0635 0.0109  0.60 0.07  K-band
LHS 517        109388  0.35 0.09 3590  76  0.44 0.05  0.0281 0.0071  0.46 0.07 Visible
LHS 6399       109555  0.26 0.10 3653  73  0.47 0.04  0.0341 0.0076  0.49 0.06  K-band
HD 239960      110893 -0.08 0.08 3305  73  0.24 0.06  0.0071 0.0044  0.21 0.08  K-band
EV Lac         112460 -0.03 0.09 3280  73  0.22 0.06  0.0056 0.0042  0.19 0.08  K-band
GJ 876         113020  0.17 0.08 3471  65  0.37 0.05  0.0182 0.0051  0.37 0.06 Visible
LHS 533        113296  0.17 0.08 3786  87  0.52 0.05  0.0489 0.0109  0.56 0.07 Visible
LHS 3885       113576 -0.11 0.08 4225  73  0.65 0.04  0.1212 0.0167  0.68 0.07  K-band
HD 217987      114046 -0.15 0.08 3750 100  0.51 0.05  0.0446 0.0118  0.54 0.07 Visible
LHS 3904       114411 -0.22 0.08 3597  86  0.44 0.05  0.0288 0.0081  0.46 0.07 Visible
LHS 543        115332  0.19 0.08 3328  73  0.26 0.06  0.0085 0.0045  0.24 0.08  K-band
G 217-7        115562  0.24 0.08 3737  73  0.50 0.04  0.0431 0.0086  0.54 0.06  K-band
Ross 248            0  0.29 0.08 3067  60 <0.19 0.00 <0.0033 0.0000 <0.14 0.00 Visible
BR Psc         117473 -0.47 0.08 3552  73  0.42 0.05  0.0248 0.0065  0.43 0.07  K-band
GJ 911         117886 -0.09 0.08 3856  73  0.55 0.04  0.0577 0.0103  0.59 0.07 Visible

